Meta-SGD: Learning to Learn Quickly for Few-Shot Learning

Few-shot learning is challenging for learning algorithms that learn each task in isolation and from scratch. In contrast, meta-learning learns from many related tasks a meta-learner that can learn a new task more accurately and faster with fewer examples, where the choice of meta-learners is crucial. In this paper, we develop Meta-SGD, an SGD-like, easily trainable meta-learner that can initialize and adapt any differentiable learner in just one step, on both supervised learning and reinforcement learning. Compared to the popular meta-learner LSTM, Meta-SGD is conceptually simpler, easier to implement, and can be learned more efficiently. Compared to the latest meta-learner MAML, Meta-SGD has a much higher capacity by learning to learn not just the learner initialization, but also the learner update direction and learning rate, all in a single meta-learning process. Meta-SGD shows highly competitive performance for few-shot learning on regression, classification, and reinforcement learning.

==> Results/plots/drawAcc.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab
from matplotlib.font_manager import FontProperties

data = []
data.append(('/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/5shot/',
             'Normal', 'imgNet300', '5'))
data.append(('/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/1shot/',
             'Normal', 'imgNet300', '1'))
data.append(('/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/5shot/',
             'Log', 'imgNet300', '5'))
data.append(('/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/1shot/',
             'Log', 'imgNet300', '1'))
# dataDir = '/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/5shot/'

for dataDir, xScale, dName, nShots in data:
    finn = np.loadtxt(dataDir + 'Finn' + nShots + 'shot.dat')
    matchingNet = np.loadtxt(dataDir + 'MatchingNet' + nShots + 'shot.dat')
    metaLSTM = np.loadtxt(dataDir + 'MetaLSTM' + nShots + 'shot.dat')
    ourFixed = np.loadtxt(dataDir + 'OurFixed' + nShots + 'shot.dat')
    ours = np.loadtxt(dataDir + 'Ours' + nShots + 'shot.dat')

    if nShots == '5':
        metaLSTM = metaLSTM[1::2, :]
        # print(type(metaLSTM))
        # print(metaLSTM.shape)
        # print(metaLSTM[:2, :])

    fig = plt.figure()
    ax = fig.add_subplot(111)

    myPlot = None
    if xScale == 'Normal':
        myPlot = ax.plot
    elif xScale == 'Log':
        myPlot = ax.semilogx

    lWidth = 3.0

    # print(type(finn5shot))
    # print(finn5shot.dtype)
    # print(finn5shot.shape)
    #
    # print(finn5shot[0:2, :])

    finn[:, 3:] = finn[:, 3:] / 100
    finntrain, = myPlot(finn[:, 0], finn[:, 3], 'b:', linewidth=lWidth, label = 'Finn training')
    # finn1, = ax.plot(finn5shot[:, 0], finn5shot[:, 4], 'b-', label = 'Finn 1-shot')
    # finn5, = ax.plot(finn5shot[:, 0], finn5shot[:, 5], 'b-.', label = 'Finn 5-shot')

    matchingNet = matchingNet[:50, :]
    matchingNet[:, 3:] = matchingNet[:, 3:] / 100
    mntrain, = myPlot(matchingNet[:, 0], matchingNet[:, 3], 'g:', linewidth=lWidth, label = 'Matching Nets training')
    # mn1, = ax.plot(matchingNet5shot[:, 0], matchingNet5shot[:, 4], 'g-', label = 'Matching Nets 1-shot')
    # mn5, = ax.plot(matchingNet5shot[:, 0], matchingNet5shot[:, 5], 'g-.', label = 'Matching Nets 5-shot')

    metaLSTM = metaLSTM[:50, :]
    metaLSTM[:, 3:] = metaLSTM[:, 3:] / 100
    metatrain, = myPlot(metaLSTM[:, 0], metaLSTM[:, 3], 'y:', linewidth=lWidth, label = 'MetaLSTM training')
    # meta1, = ax.plot(metaLSTM5shot[:, 0], metaLSTM5shot[:, 4], 'y-', label = 'metaLSTM 1-shot')
    # meta5, = ax.plot(metaLSTM5shot[:, 0], metaLSTM5shot[:, 5], 'y-.', label = 'metaLSTM 5-shot')

    # ourFixed = ourFixed[:50, :]
    # ourFixed[:, 3:] = ourFixed[:, 3:] / 100
    # ourFixedtrain, = myPlot(ourFixed[:, 0], ourFixed[:, 3], 'm:', linewidth=lWidth, label = 'Our fixed training')
    # ourFixed1, = ax.plot(ourFixed5shot[:, 0], ourFixed5shot[:, 4], 'm-', label = 'Our fixed 1-shot')
    # ourFixed5, = ax.plot(ourFixed5shot[:, 0], ourFixed5shot[:, 5], 'm-.', label = 'Our fixed 5-shot')

    ours = ours[:50, :]
    ours[:, 3:] = ours[:, 3:] / 100
    ourstrain, = myPlot(ours[:, 0], ours[:, 3], 'r:', linewidth=lWidth, label = 'Our model training')
    # ours1, = ax.plot(ours5shot[:, 0], ours5shot[:, 4], 'r-', label = 'Our adaptive 1-shot')
    # ours5, = ax.plot(ours5shot[:, 0], ours5shot[:, 5], 'r-.', label = 'Our adaptive 5-shot')

    if nShots == '5':
        finn5, = myPlot(finn[:, 0], finn[:, 5], 'b-', linewidth=lWidth, label='Finn validation')
        mn5, = myPlot(matchingNet[:, 0], matchingNet[:, 5], 'g-', linewidth=lWidth, label='Matching Nets validation')
        meta5, = myPlot(metaLSTM[:, 0], metaLSTM[:, 5], 'y-', linewidth=lWidth, label='MetaLSTM validation')
        # ourFixed5, = myPlot(ourFixed[:, 0], ourFixed[:, 5], 'm-', linewidth=lWidth, label='Our fixed-rate validation ')
        ours5, = myPlot(ours[:, 0], ours[:, 5], 'r-', linewidth=lWidth, label='Our model validation')
        hds = [finntrain, mntrain, metatrain, ourstrain,
                       finn5, mn5, meta5, ours5]
    elif nShots == '1':
        finn1, = myPlot(finn[:, 0], finn[:, 4], 'b-', linewidth=lWidth, label='Finn validation')
        mn1, = myPlot(matchingNet[:, 0], matchingNet[:, 4], 'g-', linewidth=lWidth, label='Matching Nets validation')
        meta1, = myPlot(metaLSTM[:, 0], metaLSTM[:, 4], 'y-', linewidth=lWidth, label='MetaLSTM validation')
        # ourFixed1, = myPlot(ourFixed[:, 0], ourFixed[:, 4], 'm-', linewidth=lWidth, label='Our fixed-rate validation')
        ours1, = myPlot(ours[:, 0], ours[:, 4], 'r-', linewidth=lWidth, label='Our model validation')
        hds = [finntrain, mntrain, metatrain, ourstrain,
                       finn1, mn1, meta1, ours1]

    plt.xlabel('Number of episodes', fontsize=24)
    plt.ylabel('Accuracy', fontsize=24)
    if nShots == '5':
        plt.yticks([0.3, 0.4, 0.5, 0.6, 0.7, 0.8], fontsize=24)
        plt.xticks([1000, 10000], fontsize=24)
        # plt.axis([0, 52000, 0.28, 0.8])
    elif nShots == '1':
        # plt.axis([0, 52000, 0.26, 0.63])
        plt.yticks([0.3, 0.4, 0.5, 0.6], fontsize=24)
        plt.xticks([1000,10000], fontsize=24)

    if nShots == '5':
        figlgd = pylab.figure(figsize=(2.6, 3))
        lgd = pylab.figlegend(*ax.get_legend_handles_labels(), loc='upper center', ncol=1)
        for lgdobj in lgd.legendHandles:
            lgdobj.set_linewidth(lWidth/2)
        figlgd.savefig(dName + 'Acc' + xScale + 'Legend.pdf')
    # plt.axis([0, 52000, 0, 1.04])
    # axes = plt.gca()
    # axes.set_ylim([0, 1.04])
    # axes.set_xlim([0, 52000])
    # plt.xticks([0, 10000, 20000, 30000, 40000, 50000])

    # ax.spines['right'].set_visible(False)
    # ax.spines['top'].set_visible(False)
    # ax.yaxis.set_ticks_position('left')
    # ax.xaxis.set_ticks_position('bottom')

    # box = ax.get_position()
    # ax.set_position([box.x0, box.y0, box.width * 0.7, box.height])

    # fig = plt.gcf()
    fig.set_size_inches(10, 7.5)

    # ax.legend(loc='best', prop={'size':6}, frameon=False, ncol=2, handlelength=1.8,
    #           handles=hds)

    # if nShots == '5':
    #     fig.set_size_inches(10, 6)
    #     ax.legend(loc='lower left', bbox_to_anchor=(1.05, 0.3), prop={'size':12}, frameon=False, handles=hds)
    # elif nShots == '1':
    #     fig.set_size_inches(10, 6)

    # fontP = FontProperties()
    # fontP.set_size('small')
    # ax.legend("title", prop=fontP)


    # plt.show()
    fig.savefig(dName + 'Acc' + xScale + nShots +'shot.pdf')

==> Results/plots/drawLoss.py <==
import numpy as np
import matplotlib.pyplot as plt
import pylab
from matplotlib.font_manager import FontProperties

data = []
data.append(('/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/5shot/',
             'Normal', 'imgNet300', '5'))
data.append(('/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/1shot/',
             'Normal', 'imgNet300', '1'))
data.append(('/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/5shot/',
             'Log', 'imgNet300', '5'))
data.append(('/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/1shot/',
             'Log', 'imgNet300', '1'))
# dataDir = '/Users/feier/Dropbox/Shared/Reasoning/Drafts/meta-learning/Results/ImageNet(300Images)/5shot/'

for dataDir, xScale, dName, nShots in data:
    finn = np.loadtxt(dataDir + 'Finn' + nShots + 'shot.dat')
    matchingNet = np.loadtxt(dataDir + 'MatchingNet' + nShots + 'shot.dat')
    metaLSTM = np.loadtxt(dataDir + 'MetaLSTM' + nShots + 'shot.dat')
    ourFixed = np.loadtxt(dataDir + 'OurFixed' + nShots + 'shot.dat')
    ours = np.loadtxt(dataDir + 'Ours' + nShots + 'shot.dat')

    if nShots == '5':
        metaLSTM = metaLSTM[1::2, :]
        # print(type(metaLSTM))
        # print(metaLSTM.shape)
        # print(metaLSTM[:2, :])

    fig = plt.figure()
    ax = fig.add_subplot(111)

    myPlot = None
    if xScale == 'Normal':
        myPlot = ax.plot
    elif xScale == 'Log':
        myPlot = ax.semilogx

    lWidth = 3.0

    # print(type(finn5shot))
    # print(finn5shot.dtype)
    # print(finn5shot.shape)
    #
    # print(finn5shot[0:2, :])

    finn[:, 3:] = finn[:, 3:] / 100
    finntrain, = myPlot(finn[:, 0], finn[:, 1], 'b-', linewidth=lWidth, label = 'Finn loss')
    # finn1, = ax.plot(finn5shot[:, 0], finn5shot[:, 4], 'b-', label = 'Finn 1-shot')
    # finn5, = ax.plot(finn5shot[:, 0], finn5shot[:, 5], 'b-.', label = 'Finn 5-shot')

    matchingNet = matchingNet[:50, :]
    matchingNet[:, 3:] = matchingNet[:, 3:] / 100
    mntrain, = myPlot(matchingNet[:, 0], matchingNet[:, 1], 'g-', linewidth=lWidth, label = 'Matching Nets loss')
    # mn1, = ax.plot(matchingNet5shot[:, 0], matchingNet5shot[:, 4], 'g-', label = 'Matching Nets 1-shot')
    # mn5, = ax.plot(matchingNet5shot[:, 0], matchingNet5shot[:, 5], 'g-.', label = 'Matching Nets 5-shot')

    metaLSTM = metaLSTM[:50, :]
    metaLSTM[:, 3:] = metaLSTM[:, 3:] / 100
    metatrain, = myPlot(metaLSTM[:, 0], metaLSTM[:, 1], 'y-', linewidth=lWidth, label = 'MetaLSTM loss')
    # meta1, = ax.plot(metaLSTM5shot[:, 0], metaLSTM5shot[:, 4], 'y-', label = 'metaLSTM 1-shot')
    # meta5, = ax.plot(metaLSTM5shot[:, 0], metaLSTM5shot[:, 5], 'y-.', label = 'metaLSTM 5-shot')

    # ourFixed = ourFixed[:50, :]
    # ourFixed[:, 3:] = ourFixed[:, 3:] / 100
    # ourFixedtrain, = myPlot(ourFixed[:, 0], ourFixed[:, 3], 'm:', linewidth=lWidth, label = 'Our fixed training')
    # ourFixed1, = ax.plot(ourFixed5shot[:, 0], ourFixed5shot[:, 4], 'm-', label = 'Our fixed 1-shot')
    # ourFixed5, = ax.plot(ourFixed5shot[:, 0], ourFixed5shot[:, 5], 'm-.', label = 'Our fixed 5-shot')

    ours = ours[:50, :]
    ours[:, 3:] = ours[:, 3:] / 100
    ourstrain, = myPlot(ours[:, 0], ours[:, 1], 'r-', linewidth=lWidth, label = 'Our model loss')
    # ours1, = ax.plot(ours5shot[:, 0], ours5shot[:, 4], 'r-', label = 'Our adaptive 1-shot')
    # ours5, = ax.plot(ours5shot[:, 0], ours5shot[:, 5], 'r-.', label = 'Our adaptive 5-shot')


    plt.xlabel('Number of episodes', fontsize=24)
    plt.ylabel('Accuracy', fontsize=24)
    if nShots == '5':
        plt.yticks([0.6, 0.7, 0.8, 0.9, 1.0, 1.1, 1.2, 1.3, 1.4], fontsize=24)
        plt.xticks([1000, 10000], fontsize=24)
        # plt.axis([0, 52000, 0.28, 0.8])
    elif nShots == '1':
        # plt.axis([0, 52000, 0.26, 0.63])
        plt.yticks([1.1, 1.2, 1.3, 1.4, 1.5, 1.6, 1.7], fontsize=24)
        plt.xticks([1000, 10000], fontsize=24)

    if nShots == '5':
        figlgd = pylab.figure(figsize=(2.0, 3))
        lgd = pylab.figlegend(*ax.get_legend_handles_labels(), loc='upper center', ncol=1)
        for lgdobj in lgd.legendHandles:
            lgdobj.set_linewidth(lWidth/2)
        figlgd.savefig(dName + 'Loss' + xScale + 'Legend.pdf')
    # plt.axis([0, 52000, 0, 1.04])
    # axes = plt.gca()
    # axes.set_ylim([0, 1.04])
    # axes.set_xlim([0, 52000])
    # plt.xticks([0, 10000, 20000, 30000, 40000, 50000])

    # ax.spines['right'].set_visible(False)
    # ax.spines['top'].set_visible(False)
    # ax.yaxis.set_ticks_position('left')
    # ax.xaxis.set_ticks_position('bottom')

    # box = ax.get_position()
    # ax.set_position([box.x0, box.y0, box.width * 0.7, box.height])

    # fig = plt.gcf()
    fig.set_size_inches(10, 7.5)

    # ax.legend(loc='best', prop={'size':6}, frameon=False, ncol=2, handlelength=1.8,
    #           handles=hds)

    # if nShots == '5':
    #     fig.set_size_inches(10, 6)
    #     ax.legend(loc='lower left', bbox_to_anchor=(1.05, 0.3), prop={'size':12}, frameon=False, handles=hds)
    # elif nShots == '1':
    #     fig.set_size_inches(10, 6)

    # fontP = FontProperties()
    # fontP.set_size('small')
    # ax.legend("title", prop=fontP)


    # plt.show()
    fig.savefig(dName + 'Loss' + xScale + nShots +'shot.pdf')

==> Results/plots/plotReg.py <==
import torchfile

import numpy as np
import matplotlib.pyplot as plt
import matplotlib





x=[-1.5000, 1.0000, 1.5000, 1.7500, 3.0000]
sinx=[ 0.4166, -0.4478, -0.4393, -0.3935, 0.0986]


   
y = torchfile.load('Finn1.t7')

font = {'family' : 'Times New Roman',
        'weight' : 'regular',
        'size'   : 9}
matplotlib.rc('font', **font)

fig,  ax = plt.subplots(figsize=(3,2.25))

plt.plot(x, sinx, label='Data')
plt.plot(y[0], y[1], label='Init')
plt.plot(y[0], y[2], label='Iter-1')
plt.plot(y[0], y[3], label='Final')
plt.plot(y[0], y[4], label='Target')
plt.ylim([-0.5, 0.75])
plt.legend()
plt.show()





==> Results/plots/plotResults.py <==
#!/usr/bin/env python

import numpy as np
import matplotlib.pyplot as plt
import matplotlib
# Meta-Learner LSTM 5-shot
# 600 : 
#   {
#     1 : "1-shot: 25.337777777778; 6.3877069225147; [24.826654773282,25.848900782274]"
#     2 : "5-shot: 56.931111111111; 9.7116121027016; [56.15402029955,57.708201922672]"
#   }


font = {'family' : 'Times New Roman',
        'weight' : 'regular',
        'size'   : 9}
matplotlib.rc('font', **font)

N = 4
oneShot_means= (25.33, 51.02, 42.77, 48.19)
oneShot_var = (0.51, 1.03, 1.00, 0.83)
fiveShot_means= (56.93, 60.26, 71.01, 72.32)
fiveShot_var = (0.78, 0.88, 0.75, 0.72)

ind = np.arange(N) * 1.5  # the x locations for the groups

width = 0.35       # the width of the bars

fig, ax = plt.subplots(figsize=(3,2.25))

rects1 = ax.bar(ind, oneShot_means, width, color='r', yerr=oneShot_var)

rects2 = ax.bar(ind + width, fiveShot_means, width, color='y', yerr=fiveShot_var)

ax.set_ylabel('Accuracy')
ax.set_xticks(ind + width / 2)
ax.set_xticklabels(('Meta-Learner\n LSTM', 'Matching\n Nets', 'MAML', 'NCN(Ours)'))

ax.legend((rects1[0], rects2[0]), ('1-shot', '5-shots'))



def autolabel(rects):
    """
    Attach a text label above each bar displaying its height
    """
    for rect in rects:
        height = rect.get_height()
        ax.text(rect.get_x() + rect.get_width()/2., 1.05*height,
                '%.2f' % (height),
                ha='center', va='bottom')

autolabel(rects1)
autolabel(rects2)
plt.ylim([20, 90])
plt.tight_layout()
#plt.gcf().subplots_adjust(bottom=0.25)
#ax.margins(y=0.55)
#plt.show()
plt.savefig('Generalize.pdf')


==> Results/plots/plotStepLength.py <==
#!/usr/bin/env python

import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import pylab


N = 4
steplength = np.asarray([1.9686236381531, 1.4296717643738,
                         1.409854888916,  1.408069729805,
                         1.4079267978668, 1.4080317020416,
                         1.4082057476044, 1.4084103107452])
loss = np.asarray([0.78074538707733, 0.35954943299294,
                   0.27620780467987, 0.22537210583687,
                   0.19124323129654, 0.1664754152298,
                   0.14752730727196, 0.13249790668488])

testLoss = np.asarray([1.2562203407288, 0.96029275655746,
                       0.97752797603607, 0.96207237243652,
                       0.9862340092659, 0.97355806827545,
                       0.99689340591431,  0.98691242933273])
figData = pylab.figure(num=None, figsize=(4, 3), dpi=80,
                       facecolor='w', edgecolor='k')
ax = pylab.gca()
matplotlib.rc('font', family='Times New Roman')
matplotlib.rcParams['text.usetex']=True

fig = pylab.figure(num=None, figsize=(3, 2.25), dpi=80,
                       facecolor='w', edgecolor='k')
pylab.plot(range(1, 9), steplength)
pylab.xlabel('Steps')
pylab.ylabel('Learned $\\alpha_t$')

fig.tight_layout()
fig.savefig('1.eps')
fig = pylab.figure(num=None, figsize=(3, 2.25), dpi=80,
                       facecolor='w', edgecolor='k')

pylab.plot(range(1, 9), loss, label='Training Loss')
pylab.plot(range(1, 9), testLoss, label='Test Loss')
pylab.xlabel('Steps')
pylab.ylabel('Loss')
pylab.legend()
fig.tight_layout()
fig.savefig('2.eps')


